A Comparative Quality Metric for Untargeted Fuzzing with Logic State Coverage

While fuzzing is widely accepted as an efficient program testing technique, it is still unclear how to measure the comparative quality of different fuzzers. The current de facto quality metrics are edge coverage and the number of discovered bugs, but they are frequently discredited by inconclusive, exaggerated, or even counter-intuitive results. To establish a more reliable quality metric, we first note that fuzzing aims to reduce the number of unknown abnormal behaviors by observing more interesting (i.e., relating to unknown abnormal) behaviors. The more interesting behaviors a fuzzer has observed, the stronger guarantee it can provide about the absence of unknown abnormal behaviors. This suggests that the number of observed interesting behaviors must directly indicate the fuzzing quality. In this work, we propose logic state coverage as a proxy metric to count observed interesting behaviors. A logic state is a set of satisfied branches during one execution, where its coverage is the count of individual observed logic states during a fuzzing campaign. A logic state distinguishes less repetitive (i.e., more interesting) behaviors in a finer granularity, making the amount of logic state coverage reliably proportional to the number of observed interesting behaviors. We implemented logic state coverage using a bloom filter and performed a preliminary evaluation with AFL++ and XMLLint.

==> images/repr-grid.py <==
#!/usr/bin/python3

import matplotlib.pyplot as plt
import numpy as np

AXIS_MAX=7

fig = plt.figure(figsize=(5,4.9))
ax = fig.add_subplot(projection='3d')

vols = {}
colors = {}
for h1, p1, o1, c1 in [(0, 0, 1, (0, 0, 0)), (1, 1, AXIS_MAX-1, (1, 0, 0))]:
    for h2, p2, o2, c2 in [(0, 0, 1, (0, 0, 0)), (1, 1, AXIS_MAX-1, (0, 1, 0))]:
        for h3, p3, o3, c3 in [(0, 0, 1, (0, 0, 0)), (1, 1, AXIS_MAX-1, (0, 0, 1))]:
            vols[h1, h2, h3] = [*(p1, p2, p3), *(o1, o2, o3)]
            colors[h1, h2, h3] = tuple(map(sum, zip(c1, c2, c3))) 

ax.bar3d(*vols[0, 0, 0], color=(*colors[0, 0, 0], 0.6), linewidth=2, edgecolor=(1, 1, 1, 0.3))
for key in [(1, 0, 0), (0, 1, 0), (0, 0, 1)]:
    ax.bar3d(*vols[key], color=(*colors[key], 0.45), linewidth=2, edgecolor=(1, 1, 1, 0.3))
for key in [(1, 1, 0), (0, 1, 1), (1, 0, 1)]:
    ax.bar3d(*vols[key], color=(*colors[key], 0.25), linewidth=2, edgecolor=(1, 1, 1, 0.3))
ax.bar3d(*vols[1, 1, 1], color=(*colors[1, 1, 1], 0.25), linewidth=2, edgecolor=(1, 1, 1, 0.3))

ax.set_aspect('equal', 'box')

ax.xaxis.line.set_color((0.9, 0.3, 0.3))
ax.yaxis.line.set_color((0.3, 0.9, 0.3))
ax.zaxis.line.set_color((0.3, 0.3, 0.9))
ax.xaxis.line.set_linewidth(5)
ax.yaxis.line.set_linewidth(5)
ax.zaxis.line.set_linewidth(5)
ax.set_xlabel("$m(b_1)$", fontsize=15)
ax.set_ylabel("$m(b_2)$", fontsize=15)
ax.set_zlabel("$m(b_3)$", fontsize=15)
ax.tick_params(axis='both', which='major', labelsize=12)

ax.view_init(135, 55, 180)
#ax.view_init(25, -115, 0)

'''
ax.set_axis_off()

ax.quiver3D(-0.2, -0.2, -0.2, AXIS_MAX+0.4, 0, 0, length=1, 
        arrow_length_ratio=0.1, colors=(1, 0.3, 0.3), linewidth=3)
ax.quiver3D(-0.2, -0.2, -0.2, 0, AXIS_MAX+0.4, 0, length=1, 
        arrow_length_ratio=0.1, colors=(0.3, 1, 0.3), linewidth=3)
ax.quiver3D(-0.2, -0.2, -0.2, 0, 0, AXIS_MAX+0.4, length=1, 
        arrow_length_ratio=0.1, colors=(0.3, 0.3, 1), linewidth=3)
ax.scatter(-0.2, -0.2, -0.2, color='k', s=30)
'''

plt.tight_layout()
plt.subplots_adjust(left=0.08, bottom=0.08)

#plt.show()
plt.savefig("repr-grid.pdf")

